Kwant: a software package for quantum transport

Kwant is a Python package for numerical quantum transport calculations. It aims to be an user-friendly, universal, and high-performance toolbox for the simulation of physical systems of any dimensionality and geometry that can be described by a tight-binding model. Kwant has been designed such that the natural concepts of the theory of quantum transport (lattices, symmetries, electrodes, orbital/spin/electron-hole degrees of freedom) are exposed in a simple and transparent way: Defining a new simulation setup is very close to describing the corresponding mathematical model. Kwant offers direct support for calculations of transport properties (conductance, noise, scattering matrix), dispersion relations, modes, wave functions, various Green's functions, and out-of-equilibrium local quantities. Other computations involving tight-binding Hamiltonians can be implemented easily thanks to its extensible and modular nature. Kwant is free software available at http://kwant-project.org/.

==> examples/billiard.py <==
import kwant

# Build the scattering region.
sys = kwant.Builder()
sqlat = kwant.lattice.square()

def stadium(position):
    x, y = position
    x = max(abs(x) - 70, 0)
    return x**2 + y**2 < 100**2

sys[sqlat.shape(stadium, (0, 0))] = 4
sys[sqlat.neighbors()] = -1

# Build and attach the leads, finalize system.
lead_symmetry = kwant.TranslationalSymmetry([0, -1])
for start, end in [(-90, -60), (0, 30)]:
    lead = kwant.Builder(lead_symmetry)
    lead[(sqlat(x, 0) for x in range(start, end))] = 4
    lead[sqlat.neighbors()] = -1
    sys.attach_lead(lead)

sys = sys.finalized()

# Compute and plot observables.
energies = [0.5 + 1e-4 * i for i in range(300)]
conductances = [kwant.smatrix(sys, en).transmission(1, 0)
                for en in energies]

local_dos = kwant.ldos(sys, energy=.2)

from matplotlib import pyplot
pyplot.plot(energies, conductances)
pyplot.show()
kwant.plotter.map(sys, local_dos, num_lead_cells=10)


==> examples/molecule.py <==
import kwant

class SquareMolecule(kwant.system.FiniteSystem):
    def __init__(self):
        g = kwant.graph.Graph()
        g.add_edges([(0, 1), (1, 0),
                     (1, 2), (2, 1),
                     (2, 3), (3, 2),
                     (0, 3), (3, 0)])

        self.graph = g.compressed()
        self.leads = self.lead_interfaces = []

    def hamiltonian(self, i, j, E=0.1, t=1):
        return E if i == j else t

dm = SquareMolecule()
print dm.hamiltonian_submatrix().real


==> examples/tbsys.py <==
import tinyarray as ta
import math
from matplotlib import pyplot
from matplotlib.patches import Circle
import kwant

def circle(pos):
    x, y = pos
    return x**2 + y**2 < 20

lat = kwant.lattice.triangular()
sys = kwant.Builder()
sys[lat.shape(circle, (0, 0))] = 0
sys[lat.neighbors()] = 1

lead_dirs = [lat.vec((-3, 1)), lat.vec((0, -1)), lat.vec((2, -1))]
for d in lead_dirs:
    lead = kwant.Builder(kwant.TranslationalSymmetry(d))
    lead[lat.wire((0, 0), 2.1)] = 0
    lead[lat.neighbors()] = 1
    sys.attach_lead(lead)

fig = kwant.plot(sys, show=False)
ax = pyplot.gca()
pyplot.text(-2, 5.5, 'scattering region', size=15)
pyplot.text(-10, -1, 'lead 0', color='red', size=15)
pyplot.text(-3, -7.7, 'lead 1', color='red', size=15)
pyplot.text(5.5, 0, 'lead 2', color='red', size=15)

for dir, offset in zip(lead_dirs, [10.5, 8, 8.6]):
    dir = dir / math.sqrt(ta.dot(dir, dir))
    for i in [0, 0.4, 0.8]:
        ax.add_artist(Circle(dir * (offset + i), 0.06, fc='k'))

pyplot.axis('off')
pyplot.xlim((-11, 9))
pyplot.ylim((-8, 6))
fig.tight_layout()
fig.set_size_inches(*(5, 3.75))
fig.savefig("tbsys.pdf")


==> examples/valve.py <==
from __future__ import division

from math import sqrt
import tinyarray as ta
import numpy as np
from scipy.spatial import cKDTree as KDTree
from itertools import izip
from concurrent import futures  # Available from futures package.
import kwant


# Pauli matrices
zero = ta.array(((0, 0), (0, 0)), complex)
s0 = ta.array(((1, 0), (0, 1)), complex)
sx = ta.array(((0, 1), (1, 0)), complex)
sy = ta.array(((0, -1j), (1j, 0)), complex)
sz = ta.array(((1, 0), (0, -1)), complex)


def make_system(onsite_sys, hop_sys, L, W, leads, onsite_g, hop_g):
    """Construct the a lateral spin valve.

    Parameters:
    -----------
    onsite_sys : Onsite Hamiltonian in the system.
    hop_sys : Hopping in the system.
    L : Half the system length.
    W : Half the system width.
    leads : Sequence of 5-tuples specifying the top leads.
            Each tuple has the form (x_start, x_end, onsite, hop, vhop).
    onsite_g : Onsite Hamiltonian in the in-plane graphene leads
    hop_g : Hopping the the in-plane graphene leads
    """
    # Define lattices
    # Honeycomb lattice (only z=0 sites are used.)
    honeycomb = kwant.lattice.general([(1, 0, 0), (0.5, 0.5 * sqrt(3), 0), (0, 0, 1)],
                                [(0, 0, 0), (0, 1 / sqrt(3), 0)])
    # Cubic lattice
    cubic = kwant.lattice.general(np.identity(3))

    def rect(x0, y0, x1, y1, z=None):
        """Return a tuple (f, origin) of arguments for Kwant's shape function.

        The shape is a rectangle in the `xy`-plane.  If `z` differs from
        `None`, that coordinate will be restricted to the given value.
        """
        def inside(pos):
            px, py, pz = pos
            return (z is None or pz == z) and x0 <= px <= x1 and y0 <= py <= y1

        return inside, (0.5 * (x0 + x1), 0.5 * (y0 + y1), 0 if z is None else z)

    # Build system.
    sys = kwant.Builder()
    sys[honeycomb.shape(*rect(-L, -W, L, W, 0))] = onsite_sys
    graphene_sites = list(sys.sites())
    kdt = KDTree(np.array([site.pos for site in graphene_sites])[:, :2])

    # Add leads.
    def add_lead(x0, y0, x1, y1, onsite_lead, hop_lead, hop_inter):
        """Create and attach a vertical lead to the system.

        One unit cell of the lead is added to the system so that the hopping
        between the system and the lead can be controlled.
        """
        # Add one unit cell of the (yet to be constructed) lead and connect it
        # to the honeycomb lattice of the system.
        for a in sys.expand(cubic.shape(*rect(x0, y0, x1, y1, 1))):
            sys[a] = onsite_lead
            x, y, z = a.pos
            dist, idx = kdt.query((x, y))
            sys[a, graphene_sites[idx]] = hop_inter
            sys[cubic.neighbors()] = hop_lead

        # Construct the lead and attach it to the system.
        sym = kwant.TranslationalSymmetry([0, 0, 1])
        lead = kwant.Builder(sym)
        lead[cubic.shape(*rect(x0, y0, x1, y1))] = onsite_lead
        lead[cubic.neighbors()] = hop_lead
        sys.attach_lead(lead)

    def add_graphene_lead(x0, y0, x1, y1, onsite, hop, direction):
        """Add a graphene lead."""
        sym = kwant.TranslationalSymmetry([direction, 0, 0])
        lead = kwant.Builder(sym)
        lead[honeycomb.shape(*rect(x0, y0, x1, y1,0))] = onsite
        lead[honeycomb.neighbors()] = hop
        sys.attach_lead(lead)

    for x0, x1, onsite_lead, hop_lead, hop_inter in leads:
        add_lead(sys, x0, -W, x1, W, onsite_lead, hop_lead, hop_inter)
    add_graphene_lead(sys, -W, -W, W, W, onsite_g, hop_g, +1)
    add_graphene_lead(sys, -W, -W, W, W, onsite_g, hop_g, -1)

    # Set the in-plane hoppings of the graphene sheet.
    sys[honeycomb.neighbors()] = hop_sys

    return sys


def conductance_matrix(sys, energy, args=()):
    n = len(sys.leads)
    s = kwant.smatrix(sys, energy, args)
    cond = np.array([[s.transmission(i, j) for j in xrange(n)] for i in
                     xrange(n)])
    # Correct the reflection blocks, so that rows and columns sum to zero.
    cond -= np.diag(cond.sum(axis=0))
    return cond


class SimpleNamespace(object):
    def __init__(self, **kwargs):
        self.__dict__.update(kwargs)


def onsite(s, p):
    return (kwant.digest.uniform(s.pos, 'E') - 0.5) * p.dis * s0 + p.H * sx


def hop_lead_left_interface(a,b, p):
    return p.tsL / 2 * s0 + p.betaL * p.tsL / 2 * sz


def hop_lead_right_interface(a,b, p):
    return p.tsR / 2 * s0 + p.betaR * p.tsR / 2 * sz


P = 4
sys = make_system(onsite, s0, 6*P, 8*P,
                  [(-2*P, -P, zero, s0, hop_lead_left_interface),
                   (P, 2*P, zero, s0, hop_lead_right_interface)],
                  zero, s0).finalized()


def calc(H):
    #### Non-local conductance ####
    # We output the voltage difference in the right electrodes as a function of
    # current between the left electrodes.
    args = SimpleNamespace(dis=0.4, tsL=0.2, betaL=0.5, tsR=0.2, betaR=0.5)
    energy = 0.75

    args.H = H
    # In order to calculate the nonlocal conductance we eliminate one row and
    # one column from the condutcance matrix. This amounts to setting the
    # corresponding voltage to zero and using current conservation to calculate
    # the current through the last terminal.
    cm_P = conductance_matrix(sys, energy, [args])[:-1, :-1]
    # We then set the current to be 1 in the lead 0, -1 in lead 2, and
    # calculate the voltage in lead 1 (so V_1 - V_3 since V_3 = 0).
    nlsP = np.linalg.solve(cm_P, [1, 0, -1])[1]

    args.betaR = -args.betaR
    cm_AP = conductance_matrix(sys, energy, [args])[:-1, :-1]
    nlsAP = np.linalg.solve(cm_AP, [1, 0, -1])[1]

    return nlsP, nlsAP


def main():
    H_values = np.linspace(-0.2, 0.2, 192)
    with futures.ProcessPoolExecutor() as executor:
        for H, result in izip(H_values, executor.map(calc, H_values)):
            print H, result[0], result[1]


if __name__ == '__main__':
    main()

